VeGo: Direct Deductive Formal Verification of Go Programs for Computer Science Education

As formal methods are rapidly becoming accessible and practical due to AI coding agents, priority passes to assisting developers and students in generating specifications. Leveraging native HMX/SSA verifiers provide that support with rigorous mathematical guardrails. We present VeGo (Verified Go), a deductive formal verification system that enables direct verification of standard Go source code. VeGo incorporates Hoare-style contracts, loop invariants and integer variants, well-founded recursive measures, block-level scope invariants, and equational reasoning chains with primed variables directly as non-intrusive Go comments. We detail the language selection rationale justifying Go as an ideal balance over C, C++, Java, and Rust, strategically adopting Go's native multiple return values. We detail the tool architecture, exploiting the theoretical equivalence between Static Single Assignment (SSA) form and first-order functional programming to annotate code, desugar of clopen interval quantifiers, add Reynolds' skip statement, provide weakest precondition calculus, and native Hindley-Milner constraint inference, and verification condition resolution over the SSA form. We formalize contract-precision checking (weakest precondition vs. strongest postcondition) using an explicit analogy to type inference. Finally, we evaluate VeGo across educational textbooks and outline a roadmap for formal concurrency specifications using epistemic temporal logic.

==> anc/vego_reference_manual.md <==
# VeGo Reference Manual

VeGo (Verified Go) is a formally verified extension of the Go programming language designed for computer science education (CMPUT 272, Algorithm Design, Data Structures, Concurrency). It adds native support for Hoare logic, function specifications (`//@ Requires`, `//@ Ensures`), loop invariants, equational reasoning with primed variables, continuation defunctionalization for deferred cleanups (`defer`) and stack bounds (`//@ StackBound`), and automated deductive formal verification via a pure Go first-order deduction engine with equality saturation, Fourier-Motzkin linear arithmetic, and Static Single Assignment (SSA) variable versioning.

---

## Language Selection Rationale: Why Go?

A central design decision in building VeGo was selecting the underlying programming language. Several alternative language paradigms were evaluated before choosing Go:

1. **Purely Functional Languages (Haskell, ML, OCaml)**:
   - *Strengths*: Exceptional support for equational reasoning and immutability.
   - *Drawbacks*: Lack of explicit imperative state changes. Students in core algorithms and data structures courses must learn to reason about mutable state, memory layouts, and step-by-step state transformations. *(Note: VeGo incorporates equational reasoning via `//@` annotation chains and primed variable notation `x'` while retaining an imperative core).*

2. **C**:
   - *Drawbacks*: Severe semantic gaps and undefined behaviors. C lacks native boolean types (relying on integer truthiness), uses unhygienic preprocessor macros, suffers from unchecked pointer arithmetic, and exposes low-level bit machinery that distracts second-year students from high-level algorithmic logic and formal verification.

3. **C++**:
   - *Drawbacks*: While the procedural fragment could serve imperative logic, OOP in C++ introduces immense complexity. Characterizing data invariants and interface contracts requires wrestling with class hierarchies, multiple inheritance, Liskov substitution principles, constructors/destructors, and complex template instantiation.

4. **Java**:
   - *Drawbacks*: Java lacks a standalone procedural fragment. Every function and variable must be wrapped inside class boilerplate (`public static void main`). Enforcing simple interface properties requires introducing full-on object-oriented class mechanics rather than lightweight functions and interfaces.

5. **Rust**:
   - *Strengths*: Outstanding memory safety guarantees and strong static typing.
   - *Drawbacks*: High cognitive friction for second-year computer science students. Simple code quickly collides with lifetime annotations (`'a`), borrow-checker restrictions, explicit trait bounds, result/option wrappers (`Result<T, E>`), coercions, and overloaded error-handling syntax.

6. **Go (The Ideal Balance)**:
   Go provides the ideal "sweet spot" for educational formal verification:
   - **Clean Imperative Semantics**: Strict type safety without pointer arithmetic traps or undefined behavior.
   - **First-Class Guardrails**: True boolean types, multiple return values with explicit result names (`q, r`) serving directly as postcondition target symbols (acting as a side-effect-free replacement for Pascal `VAR` parameters), garbage collection, and high-level string/slice abstractions.
   - **Lightweight Interfaces**: Clean structural interfaces that naturally express data invariants and behavioral subtyping without full object-oriented class overhead.
   - **Native Concurrency Primitives**: First-class channels and `go` routines. *(Note: While Go's clean concurrency primitives make it an ideal language for algorithms, formal verification in VeGo currently targets sequential routines and data structures; mechanized concurrency verification remains on the theoretical roadmap)*.

---

## Verification Architecture & Engine

VeGo's verifier engine (`verifier/verifier.go`, `verifier/solver.go`) runs **100% natively in Go**. It does NOT require or use external theorem provers like Z3.

1. **Static Single Assignment (SSA) Transformation**: Transforms control-flow graphs into versioned SSA form ($\phi$-nodes), leveraging the theoretical equivalence between SSA and first-order functional tail recursion.
2. **First-Order Deduction & Equality Saturation**: Performs algebraic unification, equality saturation, interval domain bounds inference, and constraint propagation over versioned SSA variables.
3. **Fourier-Motzkin Linear Arithmetic Solver**: Proves linear inequality verification conditions ($VC$) for loop invariants, slice access bounds, and contract soundness directly in pure Go.

> [!NOTE]
> **Solver Design & Completeness Tradeoffs**:
> VeGo prioritizes a lightweight, dependency-free classroom experience: instant installation, single-binary distribution, and zero C/Z3 bindings. Consequently, the native solver is specialized for linear integer arithmetic, interval propagation, and slice framing. Non-linear arithmetic (e.g., polynomial multiplications) or uninterpreted function theories fall outside its complete decision procedure. When the solver cannot automatically discharge a non-linear fact, users can document the requirement using `//@ Axiom` (reporting a Level 1 result under `--strict`).

---

## The Definition of Correctness & Hoare Logic Verification Principle

In VeGo, the formal definition of correctness for code is:
> **"If the function starts in a state satisfying the pre-condition, it will terminate in a state satisfying the post-condition."**  
> Every code implementation that meets that definition is considered correct.

This standard embodies **Total Correctness** ($\{P\}\ C\ \{Q\}$): starting in a valid pre-state guarantees both **termination** and **post-state compliance**.

> [!NOTE]
> **Hoare Triple Notation Standardization ($\{P\}\ C\ \{Q\}$ vs. $P \{C\} Q$)**:
> In his original 1969 paper (*An Axiomatic Basis for Computer Programming*), C. A. R. Hoare introduced the notation with braces enclosing the command: $P \{C\} Q$ (borrowing ALGOL 60 commenting conventions). However, modern computer science literature and curricula (e.g. Reynolds, Gries, Pierce's *Software Foundations*) standardizes on **$\{P\}\ C\ \{Q\}$**, placing braces around the *assertions* ($P$ and $Q$) to clearly distinguish logical specifications from executable program commands $C$. While some theoretical texts use square brackets $[P]\ C\ [Q]$ to denote total correctness, **VeGo standardizes on $\{P\}\ C\ \{Q\}$** across all documentation and course materials, where total correctness is the native verification standard.

### 1. Function Call vs. Function Definition Hoare Triples

VeGo distinguishes between the Hoare triple for a function call and that for a function definition:

- **Function Call ($\{P\}\ C\ \{Q\}$)**:  
  $P$ is the pre-condition, $Q$ is the post-condition, and $C$ is a call to the function with arguments meeting $P$. At each call site, the caller's context must logically entail $P$ instantiated with the call arguments. Once verified, the caller soundly assumes $Q$ immediately following the call.

- **Function Definition ($\{P\}\ \text{func}\dots \{ C \}\ \{Q\}$)**:  
  The formal parameters (and any external execution state) satisfy $P$. Executing the function body $C$ as a sequence of imperative statements must lead **every return path** to satisfy $Q$, both in the explicit named return values and in any modified external state.

### 2. Minimizing External State & Functional Behavior

VeGo strongly encourages keeping external execution state as small as possible:
- **Pure Functions with Imperative Bodies**: When a function has no external state (relying solely on value parameters and explicit named returns), the function behaves **purely functionally** (possessing referential transparency at its interface boundary) from the caller's perspective—even if internally its body employs imperative constructs like mutable local variables, accumulators, and loops.
- **Side-Effect-Free Contracts**: Go's native multiple named return values (e.g. `(q, r int)`) provide a side-effect-free alternative to Pascal's `VAR` input-output parameters, eliminating hidden aliasing and unmonitored heap mutations.

### 3. Specification Strength & Deductive Entailment

The specification (`//@ Requires`, `//@ Ensures`, and intermediate `//@ Invariant` / `//@ Variant` / `//@ Measure` annotations) must be **strong enough** to support Hoare logic reasoning from the pre-condition state, through all executed statements, and logically entail the post-condition:

1. **Entry State ($\{P\}$)**: The pre-condition defines the initial assumptions available at the function entrypoint.
2. **Statement Evolution**: As control flows across assignments, branches, and blocks, the state evolves according to Hoare logic rules (assignment substitution, branch condition assumptions, and $\phi$-node unifications).
3. **Loop Invariants & Variants**: Every loop must maintain an invariant ($\{I \land B\} C \{I\}$) initialized by the entry state ($\{P\} \implies I$). To guarantee termination, every loop must declare a bounded, strictly decreasing variant ($V \ge 0$, $V' < V$). Upon loop exit, the available state is $I \land \neg B$.
4. **Recursive Measures**: Recursive functions must establish a base case and declare a well-founded measure ($M \ge 0$) that strictly decreases at each recursive call site, proving termination by mathematical induction.
5. **Logical Entailment at Return ($\{Q\}$)**: At every exit and return point, the accumulated state assumptions must **logically entail** the declared post-condition ($State_{exit} \implies Q$).

If an implementation is correct in the developer's mind but the specification or loop invariants are **too weak** to bridge the formal deductive chain to the post-condition, `vegop` will reject the program. Conversely, **every** code implementation that establishes this deductive entailment is accepted by `vegop`.

---

## Installation & Student Workflow

### 1. VS Code Extension (VeGo LSP)
We highly recommend using VeGo directly inside your editor via the native Language Server Protocol (LSP). We provide a pre-compiled `.vsix` extension file that bundles the language server and native verifier.

1. Install the extension into VS Code:
   ```bash
   code --install-extension vego-3.1.0.vsix
   ```
   *(Alternatively, open the Extensions view in VS Code, click the `...` menu, and select "Install from VSIX".)*
2. **Manual Installation (Alternative):**
   If you prefer to install the extension source folder directly, copy the `vscode-vego` directory to your VS Code extensions folder with the correct version suffix:
   ```bash
   cp -r vscode-vego ~/.vscode/extensions/cjd.vego-3.1.0
   ```
3. Restart Visual Studio Code (or run `Developer: Reload Window` from the Command Palette).
4. Open any `.vgo` file and VeGo will automatically begin providing real-time diagnostics!

### 2. Terminal CLI (`vegop`)
You can add the bundled `vegop` command as a CLI executable to run verification and compilation from your terminal.

**Basic Usage:**
```bash
vegop [flags] <filename.vgo | filename.go>
vegop stubgen [flags] [path...]
vegop anti [flags] <filename.vgo | filename.vgos>
```

**Command-Line Flags:**
- `-version`: Prints compiler and verifier version (`vegop version 3.1.0`) and exits.
- `-license`: Prints license information (BSD 3-Clause notice and terms) and exits.
- `--strict`: Enables strict formal verification mode. Under `--strict`, 100% of call-site preconditions, loop invariants, and recursive structural measures (`//@ Measure`) must be statically proven by the native deduction engine without relying on dynamic assertion fallbacks. Furthermore, `--strict` explicitly reports all uses of `//@ Axiom` with their exact source positions, warning that axioms provide an unlimited hole to claim any property is true.
- `--pedantic`: Escalate all warnings (contract quality warnings, unverified external calls) to fatal errors (Exit Code 2).
- `-keep`: Preserves the desugared output `.go` file in your current directory.
- `-warn-external`: Emits compiler warnings when code calls external functions that lack formal contracts.
- `-lib <path>`: Specifies a directory or file containing `.vgos` (or `.vgo`) specification header stubs.
- `-emit-stubs`: Generates specification header stubs (`.vgos` file) containing contracts and predicates without function bodies for verified VeGo modules.
- `-lax`: Generates executable Go code even if formal verification fails.

**The `stubgen` Subcommand:**
The integrated `stubgen` subcommand automates creating and updating `.vgos` specification stubs for external standard-library or non-VeGo Go dependencies:
```bash
vegop stubgen [flags] [path...]
```
- **Flags**:
  - `-out <dir | file>`: Output directory for per-package `.vgos` stubs (e.g. `stubs/`) or single consolidated file (e.g. `stubs/lib.vgos`). Defaults to `stubs/`.
  - `-dry-run`: Renders generated stubs to stdout without writing files to disk.
  - `-no-merge`: Overwrites existing stubs instead of performing a safe, non-destructive merge.
  - `-pkg <name>`: Package name for single-file output (default: `stubs`).
- **Capabilities**:
  - Automatically resolves external call signatures via `go/types`.
  - Strictly enforces the **Named Results Rule**: synthesizes clean, idiomatic named returns (e.g. `(res string)`, `(data []byte, err error)`) rather than anonymous return types.
  - Infers `//@ Library`, `//@ Consumes`, and `//@ Emits` effect contracts.
  - Non-destructive merging: preserves all existing custom contracts (`//@ Requires`, `//@ Ensures`) in pre-existing `.vgos` files without overwriting.

- **The `anti` Subcommand (Anti-VeGo Adversarial Verification):**
  The integrated `anti` subcommand acts as an adversarial synthesis and contract-tightness diagnostic tool. Given a function skeleton (signature + `//@ Requires` + `//@ Ensures`/`//@ Exsures`), it automatically synthesizes candidate implementations across distinct adversarial archetypes (Vacuous, Constant Cloner, Oblivious, Bogo-Delay, Unstable) and passes them to the native VeGo verifier. Any candidate that achieves a Level 0 verification (Exit Code 0) reveals a mathematically verified **specification loophole**:
  ```bash
  vegop anti [flags] <filename.vgo | filename.vgos>
  ```
  - **Flags**:
    - `-out <dir>`: Output directory to write verified adversarial `.vgo` implementation files.
    - `-archetypes <list>`: Comma-separated list of archetypes to evaluate (`vacuous`, `constant`, `oblivious`, `bogo`, `unstable`, or `all`).
    - `-strict`: Enforces strict formal verification during candidate audits.
    - `-dry-run`: Runs the audit and renders diagnostic reports to stdout without writing files.
    - `-fail-on-hole`: Exits with status 1 if any specification vulnerabilities are confirmed.
  - **Textbook Modular Specification Library (`specs/`)**:
    VeGo bundles modular, single-purpose predicate libraries grounded in classic computer science curricula:
    - `specs/clrs/`: Sorting, search, and partitioning specifications (CLRS).
    - `specs/kt/`: Greedy interval scheduling and bipartite matching (Kleinberg & Tardos).
    - `specs/taocp/`: Stability, inversions, and heap invariants (Knuth).
    - `specs/pfds/`: Batched FIFO queues and purely functional invariants (Okasaki).

**Three Levels of Verification Results (Exit Codes):**
`vegop` distinguishes three distinct verification outcome levels:
- **Level 0 (Exit Code 0)**: Success at achieving Hoare-logic outcomes **without** employing Axioms. The code and its contracts form a complete, unassisted deductive proof.
- **Level 1 (Exit Code 1)**: Success at achieving Hoare-logic outcomes **with** Axioms. The program verifies, but relies on one or more unverified `//@ Axiom` assumptions. Under `--strict`, every use of `//@ Axiom` is explicitly reported with its file, line, and column.
- **Level 2 (Exit Code 2)**: Failure at achieving Hoare-logic outcomes, **even with Axioms** (e.g., violated postconditions, loop invariant failures, contradictions, unhandled pedantic warnings, or syntax/type errors).

---

## 1. Specification Header Files (`.vgos` Headers) & File Extensions

- **`.vgos` files**: Specification Header Files. Used as an initial project-setup step to declare formal contracts (`//@ Requires`, `//@ Ensures`) for external library functions (e.g. `divide.vgos`, `math.vgos`). Calling code can verify against `.vgos` headers without triggering spurious unverified call-site warnings.
- **`.vgo` files**: Verified source files. All functions in a `.vgo` file must declare specifications and are statically checked by the native SSA-based deductive verifier.
- **`.go` files**: Standard Go files. Transpiled output or standard library code.

### The Un-Gated `_V` Variant Execution Path
When compiling verified `.vgo` code, the VeGo transpiler emits two compiled targets:
1. `FunctionName`: Gated entrypoint with dynamic runtime assertion wrappers.
2. `FunctionName_V`: Un-gated pure verified implementation.

When both the callee's postconditions have been statically proven at Level 0 (without unverified axioms) AND an internal call site's preconditions are statically verified under `--strict` mode, the compiler automatically rewrites the invocation to call `FunctionName_V` directly. This un-gated path safely bypasses runtime assertion checks for verified internal calls, eliminating execution overhead while preserving end-to-end soundness. If the callee relied on axioms or unproven contracts, the dynamic assertion wrappers remain in place.

## 2. Function Specifications

Every function in a `.vgo` file must declare its preconditions and postconditions using special `//@` comment annotations immediately before the function declaration.

> [Spacer]
> [!IMPORTANT]  
> **Named Return Values Required (`ret_N` is NOT Acceptable)**: To allow postconditions to reason about the results of a function, VeGo **strictly requires** you to name all return values in the function signature (e.g., `func Add(a, b int) (res int)` or `(r int, ok bool)`). Anonymous return types and synthetic fallback variables like `ret_0`, `ret_1`, or `ret_N` are **not permitted** in function declarations or specification contracts.
>
> *Theoretical Foundation*: Formally, the named return parameter (e.g. `(res int)`) serves as the explicit binder of the function's continuation consumer ($k : T \to \text{Answer}$). Naming the return parameter bridges imperative Go syntax with continuation-space verification and defunctionalization (see Section 3.2).

### `//@ Requires` (Preconditions)
Defines the state that must be true *before* the function is executed.
```go
//@ Requires x > 0 And y > 0
func AddPositives(x int, y int) (sum int) {
    return x + y
}
```

### `//@ Ensures` (Postconditions)
Defines the states that *must* exist (and be verified, if not proven) after the function successfully executes.
```go
//@ Requires x > 0 And y > 0
func AddPositives(x int, y int) (sum int) {
    return x + y
}
//@ Ensures sum > x And sum > y
```

### `//@ Exsures` (Negative Postconditions & Proof by Contradiction)
Defines the states that *cannot* exist after normal execution. This provides explicit syntactic support for **Proof by Contradiction (Reductio ad Absurdum)**.

In formal reasoning (such as Alberta's CMPUT 272 curriculum), students often prove algorithm correctness (such as the Sieve of Eratosthenes or primality testing) by showing that the existence of an invalid or counterexample state upon exit contradicts established loop invariants and postconditions.

Mechanically, `//@ Exsures e` is syntactic sugar for `//@ Ensures ~e`. It desugars into asserting the negation of the proposition ($\neg e$) as a postcondition target:
$$\{P\} \quad C \quad \{Q \land \neg e\}$$

> [!NOTE]
> **Terminology Contrast with JML / BISL**:
> In JML and the broader Behavioral Interface Specification Language (BISL) literature, `exsures` is a synonym for `signals (Exception e) P`, specifying *exceptional postconditions* when a method terminates abruptly by throwing an exception. Because Go has no Java-style exceptions, VeGo uses `Exsures` exclusively to denote **exclusion postconditions** (refutation targets) upon normal return.

#### Specifying Proof by Contradiction with `Exsures`:
To assert that an unmarked composite counterexample is mathematically impossible upon function termination:
```go
//@ Predicate IsComposite(z) ::= Exists a in [2, z) : Exists b in [2, z) : z = a * b

//@ Requires MAX >= 2
func sieve1(MAX int) (count int) { ... }
//@ Ensures count >= 0
//@ Exsures Exists p in [2, MAX] : (COMPOSITE[p] = False And IsComposite(p))
```
Behind the scenes, VeGo passes the negated clause to the native deduction engine. The engine incorporates the contradiction hypothesis ($\text{IsComposite}(p) \land \text{COMPOSITE}[p] = \text{False}$) alongside the exit assumptions and proves that the inner loop striking off multiples of prime factors already established $\text{COMPOSITE}[a \cdot b] = \text{True}$, deriving a logical contradiction ($\bot$).

---

## 3. Loop Specifications

Conditionals (`if` statements) do not have variants or invariants; only loops do. Loops must be annotated with invariants to allow the solver to reason about state across arbitrary iterations. 

VeGo evaluates a loop's `Invariant` and `Variant` at exactly **4 conceptual places**:
1. Just before the loop statement (initialization).
2. Just at the top of the loop body (start of maintenance).
3. Just before the end of the loop body (end of maintenance).
4. Just after the loop statement (as an assumption).

### Variants and Loop Termination
To guarantee that a loop terminates, you must provide a `//@ Variant`. The essence of a variant is to prove that the loop state is strictly progressing towards a bound. 

A variant must be a simple integer expression representing the "distance" to termination. VeGo automatically generates proofs to ensure this expression is bounded below by `0` and strictly decreases with every iteration.

> [Spacer]
> [!IMPORTANT]
> The `//@ Variant` and `//@ Invariant` annotations are evaluated at the bottom of the loop using the *current* state of the variables at that point. Because they implicitly reference the updated variables, they cannot contain ghost-variables (e.g., primes like `i'`). Furthermore, this implies there cannot be any more code (or assertions using ghost variables) after the `//@ Invariant` and `//@ Variant` lines at the bottom of the loop body!

```go
//@ Variant N - i
```

### Guarded Loops (`while`)
VeGo introduces the `while` keyword to write strictly guarded loops without the boilerplate of Go's `for`.
```go
//@ Requires x >= 0
func CountDown(x int) (res int) {
    //@ Invariant x >= 0
    //@ Variant x
    while x > 0 {
        x--
    }
    return x
}
//@ Ensures res = 0
```
*Note: Under the hood, VeGo automatically translates `while` into standard Go `for` loops during compilation.*

### Counted Loops (`for`)
Counted `for` loops are fully supported and will automatically scope their initialization variables.
```go
//@ Invariant i >= 0 And i <= N
//@ Variant N - i
for i := 0; i < N; i++ {
    // Loop body
}
```

> [!IMPORTANT]
> **Loop Verification Rule**: Complete loop verification requires **`Variant` + `Invariant`**.

> [!NOTE]
> Because counted loops are internally desugared into guarded loops (e.g. `{ i := 0; for i < N { ... i++ } }`), the loop invariant **can** talk about the counter `i` within its bound scope. However, the counter **cannot** appear before or after the counted-loop body (e.g. in function pre- or post-conditions, or surrounding inline assertions) because it is strictly scoped to the loop block.

### Conjoined Loop Invariants
VeGo supports modular specification of loop properties by allowing multiple consecutive `//@ Invariant` comments immediately above a loop. The verifier automatically conjoins these specifications via logical AND (`And`), enabling programmers to separate index bounds, structural framing, and inductive functional properties:

```go
//@ Invariant 0 <= r And r <= n And -1 <= c And c < m
//@ Invariant InMatrix(A, target) <-> InSubmatrix(A, r, n, 0, c + 1, target)
//@ Variant 0 <= (n - r') + (c' + 1) < (n - r) + (c + 1)
while r < n && c >= 0 { ... }
```

### Nested Loops & Scope Invariant Propagation
When loops are nested, the verifier automatically isolates inner loop header transitions and carries forward outer scope context across the inner loop exit boundary. Invariants established in outer loops (such as outer bounds, matrix dimensions, and unmodified slice lengths) are systematically conjoined with the inner loop's exit conditions and invariants. Programmers do not need to redundantly re-declare outer loop invariants inside nested inner loop annotations.

### Branching Control Flow & Predecessor Version Inheritance
In loops whose bodies terminate with branching control flow (such as `if ... { return } else if ... { ... } else { ... }`), the CFG creates an empty merge block returning to the loop header. VeGo's SSA verifier automatically traces predecessor edges with cycle-safe version inheritance, ensuring active variable states (such as decremented indices or updated counters) are correctly carried forward into the loop latch for invariant maintenance and variant decrease proofs.

---


## 3.1 Recursive Function Verification & Structural Induction

To verify recursive algorithms (both top-level and inner functions), VeGo provides explicit support for structural induction and well-foundedness termination proofs:

- **Base Case (`//@ BaseCase <cond>`)**: Explicitly declares the base case condition and verifies that postconditions are established directly without making recursive calls.
- **Induction Hypothesis (`//@ InductionHypothesis <spec>`)**: Explicitly states the inductive assumption on strictly smaller inputs. *(Note: The postcondition of a recursive function serves as the inductive hypothesis for the caller).*
- **Measure (`//@ Measure <expr>`)**: Declares a well-founded termination measure $M(\vec{x}) \ge 0$ that strictly decreases ($M(\vec{x'}) < M(\vec{x})$) at every recursive call site. Under strict verification mode (`-strict`), `//@ Measure` is **mandatory** for recursive functions.

> [!IMPORTANT]
> **Recursion Verification Rule**: Complete recursive verification requires **`BaseCase` + `InductionHypothesis` + `Measure`**.

#### Example: Recursive Vector Sum
```go
// sum a vector recursively
//@ Requires (Forall k in [0,|A|) : A[k] >= 0)
func sumRec(A []int) (r int) {
	//@ Immutable A
	//@ Requires 0 <= i And i < |A| And (Forall k in [0,|A|) : A[k] >= 0)
	func recurse(i int) (r int) {
		//@ BaseCase 0 = i
		if 0 == i {
			return A[i]
		}

		//@ Measure i
		//@ InductionHypothesis 0 <= i-1 < |A|
		return A[i] + recurse(i-1)
	}
	//@ Ensures r >= 0

	if len(A) < 1 {
		return 0
	}
	return recurse(len(A) - 1)
}
//@ Ensures r >= 0
```

## 3.2 Control Flow and Multi-Exit Functions

In imperative programming, functions frequently employ non-local control flow—such as guard clauses, early returns, and base cases. 

### 1. Named Returns as Specification Target Symbols
In VeGo, the **Named Results Rule** is mandatory for all functions returning values:
```go
func SearchTree(t *Node, limit int) (res int)
```
Naming the return parameter provides an explicit, side-effect-free target symbol for postconditions (`//@ Ensures res >= 0`). It eliminates synthetic identifiers (such as `ret_0`) and bridges imperative Go syntax with formal weakest-precondition generation.

### 2. Multi-Exit Verification
When a function contains multiple exit paths (e.g., early guard returns or base cases), VeGo evaluates weakest preconditions compositionally along each control path. Every return point evaluates the declared postcondition against the active SSA version of the returned variables.

> [!NOTE]
> **Theoretical Foundations & Research Roadmap**:
> Advanced theoretical extensions—including continuation defunctionalization for deferred cleanups (`defer`), stack-depth inductive safety bounds (`//@ StackBound`), and category-theoretic continuation-data dualities—are under active investigation as part of the Auburn / Temporal research project. For the formal semantics and algebraic models of these features, see `paper/continuations_and_stack_bounds_roadmap.md`.

---

## 4. Logical Assertions & Escape Hatches

### Relational State Specifications & The Primed Variable Convention (`x'`)

Imperative program verification requires relating updated variable states to their pre-mutation values. VeGo adopts the **primed variable convention** (`x'`), directly extending Hoover & Rudnicki's formal reasoning methodology (CMPUT 272):

#### 1. Single Statement Mutations (`x'`)
An unprimed variable (`x`) denotes the pre-state value prior to statement execution, while a primed variable (`x'`) denotes the post-state value immediately after the statement or single loop iteration:
```go
//@ Variant 0 <= r' = r - d < r
```

#### 2. Multi-Primed Sequences (`x`, `x'`, `x''`, ...)
In Go, a short variable declaration `x := 0` defines and initializes `x`, binding the unprimed identifier `x` directly to the initial defined value (`x = 0`). Subsequent assignments within the same block introduce primed symbols (`x'`, `x''`, etc.) to track sequential mutations:
```go
x := 0
x = x + 1
x = x + 2
//@ Assert x = 0 And x' = 1 And x'' = 3
```
Each prime level corresponds 1-to-1 with successive SSA version subscripts (`x_0`, `x_1`, `x_2`) created by the verifier.

#### 3. Loop Scope Reconstitution of Primes
Primes operate strictly within local statement scopes and single loop iterations:
- Inside a loop body, `x'` represents the updated value produced by that single iteration relative to `x` at the start of that iteration.
- At the loop latch (the end of an iteration), primed values are **reconstituted**: the updated state `x'` becomes the unprimed state `x` at the top of the next iteration.
- This allows the loop invariant at the top of a loop to refer directly to the updated counter (`i`) and accumulator (`s`) from the previous iteration without needing cumulative primes (`i''''`).

### Inline Assertions (`//@ Assert`)
You can place logical statements inside your function body to test intermediate states. If the solver cannot prove the statement, verification will fail.
```go
y := x + 1
//@ Assert y > x
```
*Note: The `Assert` keyword is optional. You can just write `//@ y > x`.*

### Escape Hatch (`//@ Axiom`)
If the logical solver is struggling to prove a mathematically true statement, you can forcefully inject an assumption using `Axiom`. 
```go
//@ Axiom a * (b + c) = a * b + a * c
```
> [Spacer]
> [!WARNING]  
> The verifier will blindly trust `Axiom` statements without proving them. Because axioms provide an unlimited hole to claim any property is true, employing any axiom will cause `vegop` to report a **Level 1 result (Exit Code 1)** instead of a clean Level 0. When `--strict` mode is enabled, every use of `//@ Axiom` is explicitly reported with its source file, line number, column, and expression.

### Scope Invariants (`//@ Preserves`)
To simplify logical annotations, you can declare scope-based invariants using `//@ Preserves <expr>`. 
Unlike loop invariants, `Preserves` applies to any Go block (such as an `if` block, a `for` block, or a bare `{}` scope), running from its point of declaration to the end of the block.
- It must be proven true initially when execution reaches the `//@ Preserves` statement.
- The property is then automatically assumed for all subsequent statements inside the current block scope.
- Any statement inside the scope that mutates a variable generates a proof obligation to ensure the property still holds after the mutation.

```go
//@ Preserves |A|
for i := 0; i < len(A); i++ {
    A[i] = A[i] * 2
}
```

### External Effect Directives (`//@ Consumes`, `//@ Emits`)
For functions interacting with external resources, standard libraries, or performing I/O operations, VeGo provides effect contract annotations:
- `//@ Library`: Identifies external library declarations and stubs without bodies.
- `//@ Consumes <resources | parameters>`: Specifies input parameters or system resources read by the routine (e.g. `filename`, `entropy`, `io`).
- `//@ Emits <effects | outputs>`: Specifies side effects produced by the routine (e.g. `stdout`, `stderr`, `fs_write`, or return variables).

```go
//@ Library
//@ Consumes format, a
//@ Emits stdout
func FmtPrintf(format string, a ...any) (n int, err error)

//@ Library
//@ Consumes filename, data, perm
//@ Emits fs_write, err
func OsWriteFile(filename string, data []byte, perm int) (err error)
```

### Version Pragma Guard (`//@ vego:min_version`)
To prevent students, researchers, and automated test runners from executing source specifications on obsolete compiler releases, VeGo provides source-level semantic version guards:
- `//@ vego:min_version <semver>` (or `//@ MinimumVersion <semver>`, `//@ vego:version <semver>`)

```go
package main
//@ vego:min_version 3.0.0
```

If a file is processed by a compiler version older than the specified requirement, `vegop` immediately halts with an actionable upgrade diagnostic:
```text
Error: assignment.vgo:2:1: file requires VeGo >= 3.0.0, but compiler version is 2.1.0
Please upgrade your VeGo compiler to the latest release
```

---

## 5. Logical Predicates & Interfaces

### `//@ Predicate`
You can define reusable logical shorthand using the `Predicate` keyword. Predicates are not executed; they are purely logical definitions used to simplify your `Requires` and `Ensures` clauses.
```go
//@ Predicate IsLessOrEq(x, y) ::= x.Compare(y) <= 0
```

### 1-Lisp Namespace & Module Scoping
VeGo enforces a **1-Lisp architecture** (a single unified namespace shared across Go functions, variables, and `//@ Predicate` declarations within a module/package).
- **Identifier Uniqueness**: Because Go functions and logical predicates can both be invoked inside specification expressions (e.g. `//@ even(10)` or `//@ EvenP(ten())`), a Go function and a `//@ Predicate` **cannot** share the same identifier name within the same package.
- **Module Encapsulation & Non-Leakage**: Logical predicates defined in a file/package are scoped to that module and do **not** leak globally to unrelated packages. When cross-module specification stubs are emitted via `vegop --emit-stubs`, exported predicates are explicitly recorded in the package's `.vgos` stub file, ensuring imported module qualification remains explicit.
- **Function Calls as Predicate Arguments**: Function calls returning values (e.g. `ten()`) can be passed directly as term arguments to logical predicates (e.g. `//@ EvenP(ten())`).

### Interface Implementations & Behavioral Subtyping
When specifying preconditions and postconditions for interface functions, you can use the implicit receiver keyword `self` (and `self'` for the post-execution state).
```go
type Counter interface {
	//@ Requires self.Value >= 0
	Increment()
	//@ Ensures self.Value' = self.Value + 1
}
```
Any concrete structure that implements the interface must satisfy these specifications (Behavioral Subtyping). The verifier automatically links your struct's receiver name (e.g. `c`) to the interface's `self` variable!
```go
type MyCounter struct { Value int }

//@ Requires c.Value >= 0
func (c *MyCounter) Increment() {
	c.Value = c.Value + 1
}
//@ Ensures c.Value' = c.Value + 1
```

### Interface Properties (`//@ Property`)
To support Parametric Polymorphism (generics), you can attach mathematical properties directly to Go interfaces. Any generic function that accepts this interface will automatically inherit these properties as axioms.
```go
type OrderedInterface[T any] interface {
	//@ Predicate IsLessOrEq(x, y) ::= x.Compare(y) <= 0
	//@ Property IsLessOrEq(a, b) And IsLessOrEq(b, c) -> IsLessOrEq(a, c)
	Compare(other T) int
}

//@ Requires IsLessOrEq(x, y)
func Process[T OrderedInterface](x, y T) { ... }
```

---

## 6. Logic Expression Syntax

VeGo's logic parser supports standard mathematical notation.

### Annotation Line Termination & Multiline Expression Rule

VeGo adopts Go's native lexical semicolon insertion rule—where the **last token on a line** informs whether a statement terminates or continues onto the next line—for formal logic comments (`//@`):

- **Continuation Tokens**: If an annotation line ends with an unclosed continuation token (such as a binary operator `^`, `v`, `->`, `<->`, `+`, `-`, `*` or predicate assignment `::=`), VeGo automatically treats the subsequent comment line as an inline continuation of the specification.
- **Terminating Tokens**: If the last token on an annotation line is a terminating token (such as a variable identifier, integer constant, closing parenthesis `)`, closing bracket `]`, or primed symbol `x'`), the lexer infers annotation line termination.

This enables clean multiline specification authoring for complex invariants and inductive predicates without requiring trailing backslashes:

```go
//@ Predicate sumTo(A, i, s) ::= ((i <= 0 -> s = 0) And 
//@   (i > 0 -> Exists t in Z : (sumTo(A, i-1, t) And s = t + A[i-1])))
```

### Operators
- `And` (or `and`) : Logical AND (note: `^` and `&&` are deprecated in specifications; use `And`)
- `Or` (or `or`) : Logical OR (note: `v` is now a regular identifier, and `||` is deprecated; use `Or`)
- `~` : Logical NOT (note: `!` is not used in specifications; use `~`)
- `->` : Implies
- `<->` : Bi-implies (if and only if)
- `<-` : Reverse Implies

### Comparisons
- `=` : Equality (note: `==` is not used in specifications; use `=`)
- `<>` : Inequality (note: `!=` is not used in specifications; use `<>`)
- `<`, `<=` : Less than / Less than or equal
- `>`, `>=` : Greater than / Greater than or equal

### Math
- `+`, `-`, `*`, `/`, `%` : Standard integer arithmetic.

### Quantifiers & Domains
- `Forall x in D : P(x)`
- `Exists x in D : P(x)`
- `Unique x in D : P(x)` (Unique existence)

#### Supported Domains (`D`):
- `Z`: All Integers
- `B`: Booleans
- `[a, b]`: Closed interval domain (Integers from `a` to `b` inclusive)
- `[a, b)`: Clopen interval domain (Integers from `a` inclusive to `b` exclusive)
- `(a, b]`: Clopen interval domain (Integers from `a` exclusive to `b` inclusive)
- `(a, b)`: Open interval domain (Integers from `a` exclusive to `b` exclusive)

*Note: You can use `...` in place of `a` or `b` to represent negative infinity and positive infinity respectively (e.g. `[0, ...)` for all non-negative integers).*

### Slice-Range Quantifier Shorthand
To write concise and readable specifications over arrays and slices, VeGo supports a slice-like range notation inside comparisons. This automatically desugars at parsing time into standard `Forall` or `Exists` quantifier expressions depending on the operator.

#### Notation & Semantics:
- **`A[a:b)`**: Closed-open interval domain.
- **`A(a:b]`**: Open-closed interval domain.
- **`A(a:b)`**: Open-open interval domain.
- **`A[a:b]`**: Closed-closed interval domain.

*(Note: Left/right bounds can be omitted to represent unbounded ranges, e.g. `A[:b]` or `A[:]`).*

#### Operator Desugaring Rules:
1. **Universal Quantifiers ($\forall$)**: Relational order comparisons (`>=`, `<=`, `>`, `<`) with slice range expressions desugar into `Forall` quantifier expressions over a fresh index variable `_idx`:
   - `A[j] >= A[0:j)` $\implies$ `Forall _idx in Z : (((0 <= _idx) And (_idx < j)) -> (A[j] >= A[_idx]))`
   - `A[n] <= A(s:i) <= A[x]` $\implies$ `(Forall _idx in Z : (((s < _idx) And (_idx < i)) -> (A[n] <= A[_idx]))) And (Forall _idx in Z : (((s < _idx) And (_idx < i)) -> (A[_idx] <= A[x])))`

2. **Existential Quantifiers ($\exists$)**: Equality/membership comparisons (`=`, `in`) with slice range expressions desugar into `Exists` quantifier expressions over a fresh index variable `_idx`:
   - `3 = A[0:n)` or `3 in A[0:n)` $\implies$ `Exists _idx in Z : (((0 <= _idx) And (_idx < n)) And (3 = A[_idx]))`

### Sub-Slice Expressions (`ast.SliceExpr`) & Framing
VeGo natively models Go sub-slice expressions (`arr[low:high]`, `arr[:high]`, `arr[low:]`, `arr[:]`) in both program statements and logical specifications:
- **Length Relations**:
  - `arr[low:high]`: $|sub| = high - low$
  - `arr[:high]`: $|sub| = high$
  - `arr[low:]`: $|sub| = |arr| - low$
  - `arr[:]`: $|sub| = |arr|$
- **Element Framing**:
  The verifier automatically generates element framing quantifiers connecting sub-slice elements to the underlying slice:
  `Forall _k in [0, |sub|) : sub[_k] = arr[low + _k]`
- **Integer Gomory Cuts**:
  In divide-and-conquer partitioning (e.g. `mid := len(P) / 2; left := P[:mid]; right := P[mid:]`), the Fourier-Motzkin linear arithmetic solver employs automated Gomory integer cut generation, deducing integer division bounds such as $|P| \ge 4 \implies |left| \ge 2$ and $|P| \ge 2 \implies |left| < |P|$, statically proving structural termination measures (`//@ Measure |P|`) and recursive preconditions without user axioms.

### Multi-Dimensional Existential Witness Extraction
In multi-dimensional array and matrix search problems, existential goals frequently take the form:
`Exists i in [0, n) : Exists j in [0, m) : A[i][j] = target`
The verifier automatically performs recursive witness extraction across 2D array expressions (`A[i][j]`) and nested quantifiers, harvesting candidate row and column coordinates directly from program statements (e.g. `val := A[row][col]`), proving existential postconditions instantaneously without requiring manual witness annotations.

### Chained Monotonicity & Transitivity over Sorted Sequences
When searching or binary-searching sorted sequences (1D slices or 2D matrix rows/columns), establishing that elements beyond an evaluated pivot satisfy an inequality (e.g., $arr[j] \ge target$ for all $j \ge mid$) requires transitive reasoning. VeGo's solver automatically:
1. Recognizes array sortedness ($\forall j_1 < j_2: arr[j_1] \le arr[j_2]$) and 2D matrix row/column sortedness.
2. Resolves intermediate variables (`val = arr[mid]`) using substitution maps.
3. Automatically chains pivot facts through sequence monotonicity:
   $$arr[j] \ge arr[mid] \ge target \implies arr[j] \ge target \quad (\text{for } j \ge mid)$$
   $$arr[j] \le arr[mid] < target \implies arr[j] < target \quad (\text{for } j \le mid)$$

### Dijkstra-Gries Submatrix Elimination
For matrix algorithms such as Saddleback Search (`SaddlebackClassic` / `SaddlebackBird`), the loop maintains the invariant that the target is present in the full matrix if and only if it is present in the active rectangular submatrix:
$$\text{InMatrix}(A, target) \iff \text{InSubmatrix}(A, r, n, 0, c + 1, target)$$
VeGo incorporates a native Dijkstra-Gries deduction lemma in the constraint solver. When evaluating the active corner element $A[r][c]$ against $target$:
- If $A[r][c] > target$, row and column sortedness guarantee that no element in column $c$ can equal $target$, proving submatrix contraction $c' = c - 1$.
- If $A[r][c] < target$, row sortedness guarantees that no element in row $r$ can equal $target$, proving submatrix contraction $r' = r + 1$.

---

## 7. Miscellaneous Features

- **Contract Tightness & Quality Analyzer**: VeGo includes an automated contract quality linter (`AnalyzeContractQuality`) that inspects formal specifications for weakest precondition ($wp$) and strongest postcondition ($sp$) soundness:
  - **L1 (Vacuity Detection)**: Identifies vacuous `//@ Requires True` or `//@ Ensures True` contracts when functions handle slices, arrays, or pointers.
  - **L2 (Postcondition Strength)**: Checks whether postconditions are non-deterministic or under-specified.
  - **L3 (Safety / WP Precondition Check)**: Verifies whether preconditions guarantee the safety of array/slice index access (`0 <= i < len(A)`).
- **Inner Functions / Closures**: You can nest functions inside other functions. Because they capture the surrounding scope, VeGo requires you to explicitly annotate them with their own `//@ Requires` and `//@ Ensures` contracts.
- **The `skip` Keyword**: An explicit no-op keyword. `skip` is automatically compiled down to an empty statement `;`.
- **Traceability**: If the underlying Go compiler fails on your desugared code, error messages will flawlessly point back to the exact line number in your original `.vgo` file!

---

## 8. Knuthian Operational Cost Bounds & Pedantic Compilation

To bound algorithmic resource usage, prevent infinite busy-wait delay loops, and enforce asymptotic efficiency, VeGo supports first-class **Knuthian Operational Cost Bounds**:

### 1. `//@ Cost` Directive
Directly bounds concrete operation metrics (e.g. comparisons, allocations, recursive steps):
```go
//@ Requires |arr| >= 0
//@ Cost comparisons <= |arr| And allocations = 0
func LinearSearch(arr []int, target int) (idx int)
```
Operation counters are modeled as state variables ($comparisons' \le |arr|$) that are updated whenever comparison or allocation operations occur within SSA basic blocks.

### 2. `//@ Complexity` Directive
Declares asymptotic big-O complexity bounds:
```go
//@ Complexity O(n)
func QuickSelect(arr []int, k int) (val int)
```

### 3. Pedantic Compilation (`--pedantic`)
Running `vegop --pedantic` enables zero-tolerance verification mode:
- Elevates all contract quality warnings (e.g. vacuous preconditions `//@ Requires True` on slice functions) into fatal compilation errors.
- Prohibits unverified external function calls without declared `.vgos` contracts.
- Automatically enables `--strict` mode (disallowing all dynamic assertion fallbacks and auditing all `//@ Axiom` uses).

---

## 9. Self-Hosting & Verified Metatheory ("VeGo in VeGo")

The VeGo compiler and verification system achieves complete **self-hosting and self-verification**: core compiler components are written in VeGo (`.vgo`), specified with formal Hoare contracts, and verified by the VeGo compiler itself before being desugared into native Go.

### Four-Phase Self-Hosting Roadmap:
1. **Phase 1: Pure Foundation Modules**:
   - `specs/stdlib/`: Formal specification stubs for standard library packages (`fmt.vgos`, `strings.vgos`, `strconv.vgos`).
   - `license/license.vgo`: SemVer comparator proving strict trichotomy ($\text{cmp} \in \{-1, 0, 1\}$) and BSD-3-Clause license validation, verified 100% and desugared to `license/license.go`.
2. **Phase 2: Logic AST Invariants & Lexer/Parser Grammar**:
   - `logic/ast.vgo`: 34 AST traversal and node manipulation functions verified with non-negative expression height invariants ($\text{Height}(e) \ge 0$).
   - `logic/lexer.vgo`: 10 character and token functions verified for delimiter, identifier, and operator classification.
   - `logic/parser.vgo`: 29 grammar parsing functions verifying operator precedence and quantifier parsing.
3. **Phase 3: SSA Construction, CFG Transformations, & Automated Stubgen**:
   - `ssa/cfg.vgo`: Control flow graph construction with block connectivity invariants.
   - `ssa/ssa.vgo`: Static Single Assignment versioning with $\phi$-node consistency.
   - `desugar/desugar.vgo`: Desugaring pipeline with lexical scope preservation (preventing variable shadowing).
   - `stubgen/stubgen.vgo`: Automated external call scanner and `.vgos` generator enforcing the *Named Results Rule*.
4. **Phase 4: Deduction Solvers & Behavioral Subtyping**:
   - `verifier/interface.vgo`: Structural subtyping and Liskov substitution verification:
     $$\text{Pre}_{\text{interface}} \implies \text{Pre}_{\text{concrete}} \quad \text{and} \quad \text{Post}_{\text{concrete}} \implies \text{Post}_{\text{interface}}$$
   - `verifier/solver_core.vgo`: 12 deduction functions verified for greatest common divisors, floor division, Fourier-Motzkin inequality strengthening, and variable renaming.

### The Verification and Residualization Soundness Theorem
Scoped to well-formed Core VeGo programs $P$ (relative to the Trusted Computing Base):
> **Theorem (Soundness & Residualization)**: For every initial program state $\sigma$ satisfying $\text{Pre}(P)$:
> 1. If $P$ is statically proven under `--strict` (Level 0), evaluation does not encounter runtime faults ($\langle P, \sigma \rangle \not\Downarrow \bot_{\text{err}}$), and if execution terminates in state $\sigma'$, then $\sigma' \models \text{Post}(P)$ with zero runtime assertion overhead.
> 2. If $P$ cannot be statically proven at compile time, unproven specifications are residualized into deterministic runtime assertions, ensuring that any state transition violating $\text{Post}(P)$ is intercepted immediately at runtime.

---

## 10. Anti-VeGo Specification Sufficiency & Adversarial Counter-Synthesis

Verifying that an implementation satisfies a contract ($\{P\}\ C\ \{Q\}$) does not ensure that the contract is *sufficient*. If a contract is underconstrained, degenerate programs (empty returns, zero-filled slices, non-progressing loops) will also verify.

**Anti-VeGo** (`vegop anti`) inverts the verification question: it automatically synthesizes adversarial implementations designed to exploit specification loopholes. If an adversarial implementation verifies, Anti-VeGo flags a confirmed **specification hole**.

### 1. Specification Strength Hierarchy
- **Level 0: Type Safety Only**: No postconditions declared. Vulnerable to `[VACUOUS]` empty returns.
- **Level 1: Unary Shape / Range Bounds**: Only constrains output ranges (e.g. $res \ge 0$). Vulnerable to `[MINIMAL_CONSTRUCTOR]` parameter identity returns and zero erasure.
- **Level 2: Cardinality & Framing**: Requires output lengths to match inputs ($|R| = |A|$) and sortedness. Vulnerable to `[CONSTANT]` zero-fill cloner and `[OBLIVIOUS]` range synthesis.
- **Level 3: Permutation & Multiset Conservation**: Requires $\text{multiset}(R) = \text{multiset}(A)$. Vulnerable to `[UNSTABLE]` duplicate element key inversion.
- **Level 4: Refined Behavioral Semantics**: Functionally correct, but vulnerable to `[BOGO]` latency sinkholes and hyper-exponential delays.
- **Level 5: Total Operational Verification**: Functional correctness paired with Knuthian operation counter bounds (`//@ Cost`). Fully impervious.

### 2. Synthesis Archetypes
- **`[VACUOUS]` Minimalist**: Returns `nil`, `0`, or `false`. Exploits vacuous universal quantification over empty collections.
- **`[CONSTANT]` Constant Cloner**: Allocates $R = \text{make}([]T, |A|)$ filled with zeros. Satisfies sortedness ($0 \le 0$) and length while erasing all data entropy.
- **`[OBLIVIOUS]` Sequential Range**: Synthesizes $R[i] = i$. Satisfies ordering while completely ignoring input data.
- **`[MINIMAL_CONSTRUCTOR]` Identity Projection**: Returns input parameters directly ($res = p$), exposing missing transformation contracts.
- **`[BOGO]` Complexity Sink**: Injects terminating busy-wait loops to expose missing operation counter bounds.
- **`[PERTURBATION_*]` Program Mutations**: Delta-debugs existing code by eliminating loop bodies (`PERTURBATION_LOOP`), truncating iterations to 1 (`PERTURBATION_TRUNCATE`), or resetting returns to zero before exit (`PERTURBATION_ERASURE`).

### 3. CLI Usage & Flags
```bash
vegop anti [flags] <filename.vgo | filename.vgos>
```
- `-out <dir>`: Directory to write confirmed adversarial `.vgo` programs for debugging.
- `-archetypes <list>`: Comma-separated list (`vacuous,constant,oblivious,bogo,unstable,all`).
- `-strict`: Enforces strict formal static verification during candidate testing.
- `-dry-run`: Renders terminal audit report without writing files.
- `-fail-on-hole`: Exits with status 1 if any specification vulnerabilities are confirmed.

---

## 11. Developer Guide

If you are modifying the VeGo compiler or LSP server, you can compile the components and rebuild the `.vsix` distribution blob locally.

1. **Recompile the Binaries**:
   Build the terminal CLI and LSP server, then copy them into the extension's binary folder.
   ```bash
   go build -o vegop main.go
   go build -o vego-lsp ./cmd/vego-lsp
   mkdir -p vscode-vego/bin && cp vego-lsp vscode-vego/bin/ && cp vegop vscode-vego/bin/
   ```

2. **Package the `.vsix` Blob**:
   Use the VS Code Extension CLI to bundle the extension and the compiled binaries.
   ```bash
   cd vscode-vego && npx --yes @vscode/vsce package
   ```

---

## 12. License & Academic Courtesy Notice

- **Software Implementation (Compiler, Verifier, LSP, Tools)**: Licensed under the **BSD 3-Clause License**.
- **VeGo Language Specification & Pedagogical Materials (`book/`)**: Licensed under the **Creative Commons Attribution-NonCommercial-ShareAlike 4.0 International License (CC BY-NC-SA 4.0)**.
- **Academic Courtesy & User Registration**: Users of the VeGo system are kindly requested to send an email to the creator:
  > Dr. Christopher Dutchyn: [cdutchyn@acm.org](mailto:cdutchyn@acm.org)  
  describing their institution, project, or course context.

---
*VeGo Reference Manual v. 3.1.0 (October 2, 2026)*<br>
*Copyright 2026 by Christopher Dutchyn*



